Higher weight Gel'fand-Kalinin-Fuks classes of formal Hamiltonian vector fields of symplectic R^2

In "The Gel'fand-Kalinin-Fuks class and characteristic classes of transversely symplectic foliations", arXiv:0910.3414, (October 2009) by D.Kotschick and S.Morita, the relative Gel'fand-Kalinin-Fuks cohomology groups of the formal Hamiltonian vector fields without constant vector fields on 2n-plane were characterized by two parameters, one is degree and the other is weight. And they obtained those cohomology groups of the 2-plane while their weight <= 10. In this paper, for those cohomology groups of the 2-plane, we succeeded in determining the dimension of cochain complexes by Sp(2,R)-representation theory for their weight even less than 50, thus, we manipulate the Euler characteristic numbers. We also decide our relative Gel'fand-Kalinin-Fuks cohomology groups until whose weight < 20 by getting a concrete matrix representation of the coboundary operator.

==> miz-pers.mac <==

\newcommand{\supp}{{\rm supp}}
\newcommand{\rank}{{\rm rank}}
%\newcommand{\proof}{{\bf Proof}\ }
\newcommand{\pfend}{\hfill$\Box$\par\vspace{6pt}}
\newcommand{\prfend}{\square}
\newcommand{\lp}{\left(}               %%%left paren
\newcommand{\rp}{\right)}              %%%right p@aren
\newcommand{\la}{\langle}              %%%left <
\newcommand{\ra}{\rangle}              %%%right  >
\newcommand{\oker}[1]{\stackrel{\circ}{#1}}  
                                     %%% open kernel
\newcommand{\pdv}[1]{\pd{\phantom{#1}}{#1}}  
                                     %%% vector field
\newcommand{\we}{\wedge}              %%%wedge 
%\newcommand{\bwe}{\bigwedge}          %%%big wedge
\newcommand{\bwe}{\Lambda}          %%%big wedge
\newcommand{\bweb}{\bigwedge^\bullet} 
                          %%%big wedge w/ superfix
\newcommand{\phan}[1]{\phantom{#1}}          
                    %%%%%sukima chousei &&\phan{}=
\newcommand{\im}{{\rm Im}}          %%%%% image
\newcommand{\Div}{\rm Div}          
                          %%%%% genralized divergence
\def\pd#1#2{\frac{\partial{#1}}{\partial{#2}}} 
                               %%%partial derivative
\def\op#1{\mathop{\rm #1}\nolimits} %math operator
\def\del{\partial}
\newcommand{\Sbt}[2]{[#1,#2]}                
%\newcommand{\SbtS}[2]{[#1,#2]_{S}}                
\newcommand{\SbtS}[2]{\ensuremath{[#1,#2]_{S}}}                
%\newcommand{\SbtV}[2]{[#1,#2]_{V}}                
\newcommand{\SbtV}[2]{\ensuremath{[#1,#2]_{V}}}                
                          %bracket %Use in Math-mode 

\newcommand{\LB}{\ensuremath{[\![}}	%left big bracket
\newcommand{\RB}{\ensuremath{]\!]}}	%right big bracket
\newcommand{\cin}{\ensuremath{C^\infty}}%C-infinity

%=================================
\long\def\comment#1{}
\def\vsp{\vspace{6pt}}
\def\hsp{\hspace{6pt}}
\def\disp{\displaystyle}
%==================================
%% \newcommand{\bm}[1]{\mbox{\boldmath$#1$}}  %%math bold
% \newcommand{\bm}[1]{{\mathbf #1}}  %%math bold
\def\NN{\bm N}
\def\XX{\bm X}
\def\YY{\bm Y}
\def\ZZ{\bm Z}
\def\RR{\bm R}
\def\CC{\bm C}
\def\PP{\bm P}
\def\xx{\bm x}
\def\yy{\bm y}
\def\zz{\bm z}
\def\oo{\bm o}
\def\ff{\bm f}
\def\gg{\bm g}
\def\uu{\bm 1}

%===== Greek Letters ================================

\def\a{{\alpha}}            %\[a]lpha
\def\b{{\beta}}           %\[b]eta
\def\g{{\gamma}}            %\[g]mma
\def\G{{\Gamma}}            %\[G]mma
\def\d{{\delta}}            %\[d]elta
\def\D{{\Delta}}
\def\ev{{\varepsilon}}      %\[e]psilon-[v]ariant
\def\e{{\epsilon}}          %\[e]psilon
\def\te{{\theta}}            %\t[h]eta
\def\th{{\theta}}            %\t[h]eta
\def\io{{\iota}}            % 
\def\Th{{\Theta}}
\def\k{{\kapppa}}           %\[k]appa
\def\l{{\lambda}}         %\[l]ambda
%\def\L{{\Lambda}}         %\[L]ambda
\def\L{{\pi}}         %
\def\tL{{\tp}}         %
\def\m{{\mu}}               %\[k]appa
\def\n{{\nu}}               %\[n]u
\def\o{{\omega}}          %\[o]mega
\def\O{{\Omega}}          %\[O]mega
\def\p{{\pi}}                   %\[pi]
\def\P{{\Pi}}                %%big pi
\def\ph{{\phi}}             %\[ph]i
\def\Ph{{\Phi}}
\def\ps{{\psi}}             %\[ps]i
\def\Ps{{\Psi}}
\def\phv{{\varphi}}          %\[p]hi-[v]ariant
\def\r{{\rho}}              %\[r]ho
\def\s{{\sigma}}            %\[s]igma
\def\Sig{{\Sigma}}          %\[S]igma
\def\t{{\tau}}            %\[t]au
\def\x{{\xi}}               %\[x]i
\def\X{{\Xi}}
\def\y{{\eta}}              %\[y]=\eta
\def\z{{\zeta}}             %\[z]eta
\newcommand{\oomega}{\boldsymbol{\omega}}	
                           %boldstyle \omega
\newcommand{\mmu}{\boldsymbol{\mu}}			%boldstyle \mu
\newcommand{\zzeta}{\boldsymbol{\zeta}}		
                            %boldstyle \zeta
\newcommand{\aalpha}{\boldsymbol{\alpha}}		                            %boldstyle \alpha
\newcommand{\bbeta}{\boldsymbol{\beta}}			                            %boldstyle \beta
\newcommand{\ggamma}{\boldsymbol{\gamma}}			                    %boldstyle \beta
\newcommand{\PPi}{\boldsymbol{\Pi}}				%boldstyle \Pi
\newcommand{\ppi}{\boldsymbol{\pi}}				%boldstyle \pi
 \newcommand{\pphi}{\boldsymbol{\phi}}				%boldstyle \phi

%\redefine\c{{\chi}}                   %\[c]hi
%========                     =====================
%%%%%%%%%%%%%%%%%%Caligrahics%%%%%%%
\newcommand{\cA}{\mathcal{A}} 
\newcommand{\cB}{\mathcal{B}} 
\newcommand{\cC}{\mathcal{C}}
\newcommand{\cD}{\mathcal{D}}
\newcommand{\cF}{\mathcal{F}}
\newcommand{\cN}{\mathcal{N}}
\newcommand{\cT}{\mathcal{T}}
\newcommand{\cX}{\mathcal{X}}

\newcommand{\tbdl}[1]{\mathrm{T}(#1)}
\newcommand{\tbdlC}[1]{\mathrm{T}^{c}(#1)}
\newcommand{\cbdl}[1]{\mathrm{T}^{*}(#1)}
\newcommand{\cbdlC}[1]{\mathrm{T}^{*c}(#1)}
\newcommand{\tcbdl}[1]{\mathrm{T}(#1)\oplus\mathrm{T}^{*}(#1)}
%\newcommand{\ctbdl}[1]{\mathrm{T}^{*}(#1)\oplus\mathrm{T}(#1)}

\newcommand{\ctbdl}[1]{\cbdl{#1}\oplus\tbdl{#1}}

%by KM \newcommand{\Ld}{\mathcal{L}}
\newcommand{\Ld}{\mathcal{L}}
\newcommand{\Ed}{\mathcal{E}}
\newcommand{\Vd}{\mathcal{V}}
\newcommand{\Ald}{\mathcal{A}}
\newcommand{\AAd}{\mathbb{A}}
\newcommand{\JJd}{\mathbb{J}}
\newcommand{\HHd}{\mathbb{H}}
\newcommand{\Hd}{\mathcal{H}}
\newcommand{\Bld}{\mathcal{B}}
\newcommand{\frakC}{\mathfrak{C}}
\newcommand{\frakS}[1]{\mathfrak{S}_{#1}}
\newcommand{\kS}[1]{\mathfrak{S}_{#1}}
\newcommand{\fraka}{\mathfrak{a}}
\newcommand{\frakg}{\mathfrak{g}}
\newcommand{\frakk}{\mathfrak{k}}
%
\newcommand{\mathk}{\mathfrak }
%
\newcommand{\fraksp}{\mathfrak{s}\mathfrak{p}}
\newcommand{\fraksl}{\mathfrak{s}\mathfrak{l}}
\newcommand{\frakham}{\mathfrak{h}\mathfrak{a}\mathfrak{m}}
\newcommand{\kham}{\mathfrak{h}\mathfrak{a}\mathfrak{m}}
\newcommand{\frakaut}{\mathfrak{a}\mathfrak{u}\mathfrak{t}}

%
%\newcommand{\anc}{\rho}
\newcommand{\anc}{a}
\newcommand{\anC}{\overline{\anc}}






\newcommand{\tp}{\tilde{\pi}}% 

\newcommand{\backl}{\mathbin{\vrule width1.5ex height.4pt\vrule
 height1.5ex}}

%\newcommand{\innerd}{\mbox{{\raisebox{-1.15ex}{$-$}}\kern -.2em $\mid$}} 

\newcommand{\innerd}{\backl} 

\newcommand{\Gbt}[2]{[#1,#2]_{\text{\footnotesize GD}}} %Use in Math-mode 
\newcommand{\Alt}[3]{<#1>_{[#2 \leftrightarrow #3]}} %Use in Math-mode 
%\newcommand{\Alt}[3]{{\langle{#1}\rangle^{#2}_{#3}}  %Use in Math-mode 
%\newcommand{\Alt}[3]{{}^{#2}\langle{#1}\rangle_{#3}}  %Use in Math-mode 
\newcommand{\vp}{\phi}

\newcommand{\UU}{{\rm Char}({\cal D})} 
%%\newcommand{\VV}{\Sbt{\pi}{\pi}{}^0} 
\newcommand{\VV}{\ker\SbtS{\pi}{\pi}} 
%%\newcommand{\VxV}[2]{\Sbt{#1}{#2}{}^0} 
\newcommand{\VxV}[2]{\ker\Sbt{#1}{#2}} 
%%\newcommand{\WW}{\left(\Tbt{\pi}{\pi}\right)^0} 
\newcommand{\WW}{\ker\left(\Tbt{\pi}{\pi}\right)} 
%%\newcommand{\WwW}{\left(\Tbt{\pi}{\pi}\right)^0} 
\newcommand{\WwW}{\ker\left(\Tbt{\pi}{\pi}\right)} 
\newcommand{\dd}{d^{\varphi}{}} 
\newcommand{\ddL}{d^{\vp}_{\Ld}{}} 
\newcommand{\dL}{d_{\Ld}{}} 


\newcommand{\Cliff}{\text{Cliff}} 
\newcommand{\LL}[1]{L^{\vp}_{#1}}
% \newcommand{\inn}[1]{\iota_{#1}}
\newcommand{\inn}[1]{i_{#1}} 
%\newcommand{\inr}[2]{\langle #1 \mid #2 \rangle} 
\newcommand{\inner}[2]{\langle #1 , #2 \rangle} 
\newcommand{\inr}[2]{\langle #1 | #2 \rangle} 
\newcommand{\Vin}[2]{\langle #1 , #2 \rangle_{\mathcal V}} 
\newcommand{\DBt}[2]{\langle\langle #1 , #2 \rangle\rangle} 


\newcommand{\BB}[1]{B_{#1}}
%\newcommand{\TCkt}[2]{[[#1,#2]]}
\newcommand{\TCkt}[2]{[\![#1,#2]\!]}
\newcommand{\Tbt}[2]{[#1,#2]^{\varphi}}
\newcommand{\Pkt}[2]{\{#1,#2\}}% 
\newcommand{\PktB}[2]{\{#1,#2\}_B}% 
\newcommand{\Qkt}[2]{\{\!\{#1,#2\}\!\}}
\newcommand{\QktB}[2]{\{\!\{#1,#2\}\!\}_B}
\newcommand{\Bkt}[2]{\{#1,#2\}_{\pi}}
\newcommand{\Ckt}[2]{\{#1,#2\}^{\vp}}
\newcommand{\Dkt}[2]{\{#1,#2\}^{\vp}_{\pi}}
\newcommand{\pri}{pr_1} % the first projection
\newcommand{\ba}{\bar{a}} % 
\newcommand{\prd}{ \ .  } %in math-mode
\newcommand{\gaiseki}[1]{\Lambda^{#1} \tbdl{M}}
\newcommand{\parity}[1]{(-1)^{#1}}
\newcommand{\parityy}[1]{|{#1}|}





%%%%%%%%%%%%%%%



%\newcommand{\qed}{\hfill \rule{1ex}{1.5ex}}
%\renewcommand{\qed}{\pfend}
\newcommand{\ds}{\ensuremath{\displaystyle}} %Use in Math-mode
\newcommand{\mN}{\ensuremath{\mathbb{N}}} %Use in Math-mode
\newcommand{\mR}{\ensuremath{\mathbb{R}}} %Use in Math-mode
%\newcommand{\mC}{\ensuremath{\mbox{\bf C}}} %Use in Math-mode
\newcommand{\mC}{\ensuremath{\mathbb{C}}} %Use in Math-mode
\newcommand{\mZ}{\ensuremath{\mathbb{Z}}} %Use in Math-mode
\newcommand{\mH}{\ensuremath{\mathbb{H}}} %Use in Math-mode
\newcommand{\pdel}{\partial} %Use in Math-mode
%\newcommand{\bm}[1]{\ensumremath{\boldmath $#1$}} %Use in Math-mode
%\newcommand{\frak}{\mathfrak}
%\renewcommand{\[}{$$} \renewcommand{\]}{$$}


\newcommand{\ee}{\mathbf{e}}
\newcommand{\TT}{\mathbb{T}}


%\newcommand{\SbtS}[2]{[#1,#2]_{\text{\footnotesize S}}} %Use in Math-ode 
%\newcommand{\Alt}[3]{{\langle{#1}\rangle^{#2}_{#3}}  %Use in Math-mode 
%\newcommand{\Alt}[3]{{}^{#2}\langle{#1}\rangle_{#3}}  %Use in Math-mode
\newcommand{\pluspair}[2]{\langle #1 , #2 \rangle _{+}}
\newcommand{\minuspair}[2]{\langle #1 , #2 \rangle _{-}}
\newcommand{\pmpair}[2]{\langle #1 , #2 \rangle _{\pm}}
\newcommand{\pairing}[2]{\langle #1 , #2 \rangle}
\newcommand{\zeropart}[1]{\langle #1 \rangle_{0}}



\newcommand{\ddt}{\frac{\pdel}{\pdel t}} 
\newcommand{\bkt}{bkt} 
\renewcommand{\dim}{\textrm{dim}}

%\renewcommand{\bullet}{{\scriptstyle \bullet}}
\newcommand{\shikiri}{\par \vspace{-10pt} $\hrulefill$\bigskip }
\newcommand{\bundle}{b'dle}
\newcommand{\cJ}{\cal J}
\newcommand{\cL}{\cal L}

%%%%%%%%%%%%%%%



\newcommand{\es}[2]{e_{#1}\otimes \sigma^{#2}}
\newcommand{\Es}[2]{\Delta_{#1 #2}} 
\newcommand{\C}[2]{ C_{#1}^{#2}} 
\newcommand{\be}[1]{\beta_{#1}} 
\newcommand{\hk}{\hat{k}}
\newcommand{\tz}{\tilde{z}}


%%%%%%%%%%%%%%%

\endinput \endinput \endinput \endinput 
\endinput \endinput \endinput \endinput 

